Asymptotics of Random-Lattice Enumeration: Beyond HKZ via Dense Sublattices

To bridge the gap between worst-case and heuristic analyses of lattice enumeration, we study the sizes of (unpruned) enumeration trees on $n$-dimensional Haar-random lattices. Writing $n^{cn+o(n)}$ for the tree size at the shortest vector radius, we investigate the asymptotic scaling of $c$, and which bases minimize it. For quasi-HKZ bases, we rigorously analyze the random-lattice HKZ geometry and establish $c=1/(2e)\approx 0.1839$. This matches the worst-case enumeration exponent of Hanrot-Stehl\'{e} and confirms earlier predictions for the geometry of HKZ bases on random lattices. Searching beyond quasi-HKZ bases, we prove that with high probability, the minimum achievable tree size exponent $c$ over all bases of a random lattice satisfies: \begin{align} 0.1464 \approx \frac{2-\sqrt{2}}{4}\leq c<0.1474. \end{align} For the lower bound, we use Kim's mean-value formula for nested chains of primitive sublattices to rule out bases with small prefix determinants. This strengthens the earlier Rankin-based heuristic lower bound exponent $c \geq 1/8$, discussed by Nguyen and Hanrot-Stehl\'{e}, and rules out the existence of random-lattice bases with trees as small as predicted by the geometric series assumption. For the upper bound, we show that with high probability a dense primitive half-rank sublattice exists with determinant at most $n^{n/8 + o(n)}$. Combining dual HKZ on this sublattice with HKZ on its quotient gives a basis with $c \leq 1/(4\sqrt{e}) \approx 0.1516$. Recursively splitting each half lowers the upper bound below $0.1474$, and under a natural heuristic assumption we prove that the lower bound is tight. Combined with the collision search of Feng-Gao-Liu, our two-block construction gives a polynomial-space algorithm solving the closest vector problem with preprocessing (CVPP) on random lattices in query time $n^{0.0892 n + o(n)}$ for arbitrary targets.

==> recursive_binary_splits.py <==
"""Construct a fixed finite binary split tree and evaluate its leaf peaks.

The search uses an interpolated Bellman table; verification evaluates the
recorded decimal split fractions directly at high precision. The computation
does not claim global optimality or prove convergence of the infinite-depth
search. Run: python3 recursive_binary_splits.py --depth 14 --grid 131072
"""
import argparse
import json
import math
from pathlib import Path
import numpy as np
from decimal import Decimal, getcontext


def evaluate(tree):
    getcontext().prec = 70
    maximum = Decimal(0)
    variation = Decimal(0)
    leaves = 0
    def visit(node, width, left, right):
        nonlocal maximum, variation, leaves
        if 'split' in node:
            a = Decimal(node['split'])
            middle = (1-a)*left+a*right+width*a*(1-a)/2
            visit(node['left'], width*a, left, middle)
            visit(node['right'], width*(1-a), middle, right)
            return
        leaves += 1
        s = (right-left)/width
        if node['orientation'] == 'D':
            local_peak = s if s >= Decimal('.5') else (2*s-1).exp()/2
            absolute_integral = s if s >= Decimal('.5') else -s+(2*s-1).exp()
        else:
            local_peak = Decimal(0) if s <= Decimal('-.5') else s+(-2*s-1).exp()/2
            absolute_integral = -s if s <= Decimal('-.5') else s+(-2*s-1).exp()
        maximum = max(maximum, left+width*local_peak)
        variation += width*absolute_integral
    visit(tree, Decimal(1), Decimal(0), Decimal(0))
    return {'leaves':leaves, 'maximum':format(maximum,'.49f'),
            'collision_coefficient':format(variation/4,'.49f')}


def construct(depth, intervals):
    grid = np.linspace(0,1,intervals+1)
    tables = [np.exp(grid-1)]
    def vec(table,x):
        a=np.abs(x)
        value=np.interp(a,grid,table)
        value=np.where(a>=1,a,value)
        return np.where(x<0,value+x,value)
    for d in range(1,depth+1):
        old=tables[-1]
        lo=np.zeros_like(grid); hi=np.ones_like(grid)
        for _ in range(53):
            a=(lo+hi)/2
            L=a*vec(old,grid+1-a)
            R=a*(grid+1-a)+(1-a)*vec(old,grid-a)
            mask=L<R
            lo=np.where(mask,a,lo); hi=np.where(mask,hi,a)
        a=(lo+hi)/2
        candidate=np.maximum(a*vec(old,grid+1-a),a*(grid+1-a)+(1-a)*vec(old,grid-a))
        tables.append(np.minimum(old,candidate))
        print(f'depth={d} table_coefficient={tables[-1][0]/2:.15f}',flush=True)
    def val(table,x):
        t=abs(x)
        if t>=1: return max(x,0)
        q=t*intervals; j=min(int(q),intervals-1); f=q-j
        y=float(table[j]*(1-f)+table[j+1]*f)
        return y+x if x<0 else y
    def reconstruct(d,u):
        if d==0 or abs(u)>=1:
            return {'orientation':'D' if u>=0 else 'H'}
        old=tables[d-1]
        lo=0.;hi=1.
        for _ in range(53):
            a=(lo+hi)/2
            L=a*val(old,u+1-a)
            R=a*(u+1-a)+(1-a)*val(old,u-a)
            if L<R:lo=a
            else:hi=a
        a=(lo+hi)/2
        candidate=max(a*val(old,u+1-a),a*(u+1-a)+(1-a)*val(old,u-a))
        if candidate>=val(old,u):
            return reconstruct(d-1,u)
        return {'split':format(a,'.17g'),
                'left':reconstruct(d-1,u+1-a),
                'right':reconstruct(d-1,u-a)}
    return reconstruct(depth,0.)


if __name__=='__main__':
    p=argparse.ArgumentParser()
    p.add_argument('--depth',type=int,default=14)
    p.add_argument('--grid',type=int,default=131072)
    p.add_argument('--verify',type=Path)
    args=p.parse_args()
    if args.verify:
        record=json.loads(args.verify.read_text())
        print(json.dumps(evaluate(record['tree']),indent=2))
    else:
        tree=construct(args.depth,args.grid)
        result=evaluate(tree)
        result.update(depth=args.depth,grid=args.grid)
        Path(f'binary-tree-depth-{args.depth}-v4.json').write_text(json.dumps({'result':result,'tree':tree},separators=(',',':'))+'\n')
        Path(f'binary-tree-depth-{args.depth}-summary-v4.json').write_text(json.dumps(result,indent=2)+'\n')
        print(json.dumps(result,indent=2))

